Rapid Model Architecture Adaption for Meta-Learning

Network Architecture Search (NAS) methods have recently gathered much attention. They design networks with better performance and use a much shorter search time compared to traditional manual tuning. Despite their efficiency in model deployments, most NAS algorithms target a single task on a fixed hardware system. However, real-life few-shot learning environments often cover a great number of tasks (T ) and deployments on a wide variety of hardware platforms (H ). The combinatorial search complexity T times H creates a fundamental search efficiency challenge if one naively applies existing NAS methods to these scenarios. To overcome this issue, we show, for the first time, how to rapidly adapt model architectures to new tasks in a many-task many-hardware few-shot learning setup by integrating Model Agnostic Meta Learning (MAML) into the NAS flow. The proposed NAS method (H-Meta-NAS) is hardware-aware and performs optimisation in the MAML framework. H-Meta-NAS shows a Pareto dominance compared to a variety of NAS and manual baselines in popular few-shot learning benchmarks with various hardware platforms and constraints. In particular, on the 5-way 1-shot Mini-ImageNet classification task, the proposed method outperforms the best manual baseline by a large margin (5.21% in accuracy) using 60% less computation.

==> scripts/.ipynb_checkpoints/frontiers-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import yaml\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "manuals = [\n",
    "    ('MAML', 70.09, 0.4870), \n",
    "    ('MAML++', 70.09, 0.5215), \n",
    "    ('Matching Nets', 228.23, 0.4344), \n",
    "    ('CompareNets', 337.95, 0.5044), \n",
    "    ('Auto-Meta', 98.70, 0.5116), \n",
    "    ('TNAS', 24.3, 0.5284), \n",
    "    ('TNAS++', 24.3, 0.5411), \n",
    "]\n",
    "mstyles = [\n",
    "    'v', '>', '8', 's', 'p', '*', 'x'\n",
    "]\n",
    "colors = [\n",
    "    'g', 'r', 'c', 'm', 'y', 'k', 'grey'\n",
    "]\n",
    "\n",
    "\n",
    "def get_fronteir(xs, ys, names):\n",
    "    meta = {}\n",
    "    for x, y in zip(xs, ys):\n",
    "        if x in meta.keys():\n",
    "            meta[x].append(y)\n",
    "        else:\n",
    "            meta[x] = [y]\n",
    "    xs = list(meta.keys())\n",
    "    ys = [max(v) for k, v in meta.items()]\n",
    "    ys = [y for _, y in sorted(zip(xs, ys))]\n",
    "    xs = sorted(xs)\n",
    "    new_xs, new_ys, new_names = [], [], []\n",
    "    for n, x, y in zip(names, xs, ys):\n",
    "        if new_xs == []:\n",
    "            new_xs.append(x)\n",
    "            new_ys.append(y)\n",
    "            new_names.append(n)\n",
    "        if y > max(new_ys):\n",
    "            new_xs.append(x)\n",
    "            new_ys.append(y)\n",
    "            new_names.append(n)\n",
    "    return new_xs, new_ys, new_names\n",
    "\n",
    "nas_size_acc = [0.4460465116, 0.4703433001, 0.4957032115, 0.4949390919, 0.4983831672, 0.5736212625, 0.611029900332225]\n",
    "nas_sizes = [6000, 12923.79236, 25320.81728, 36689.28239, 50593.47508, 70276.20598, 82796.0132890365]\n",
    "nas_sizes = [x/1000 for x in nas_sizes]\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "for i, data in enumerate(manuals):\n",
    "    n, x, y = data\n",
    "    m, c = mstyles[i], colors[i]\n",
    "    ax.scatter(x, y, label=n, marker=m, color=c)\n",
    "\n",
    "ax.plot(nas_sizes, nas_size_acc, marker='x', label='H-Meta-NAS')\n",
    "# ax.plot(w_sizes, w_acc_ft, marker='o', label='LPGNAS')\n",
    "ax.legend()\n",
    "plt.xlabel(\"Model size (K)\", fontsize=16)\n",
    "plt.ylabel(\"Accuracy\", fontsize=16)\n",
    "# plt.xlim(right=220)\n",
    "\n",
    "plt.show()\n",
    "# plt.scatter(w_sizes, w_accs)\n",
    "plt.show()\n",
    "fig.savefig(fname=\"frontier_size.pdf\")\n",
    "\n",
    "manuals = [\n",
    "    ('MAML', 6.85122013092041, 0.4870), \n",
    "    ('MAML++', 6.85122013092041, 0.5215), \n",
    "    ('Matching Nets', 18.657419681549072, 0.4344), \n",
    "    ('CompareNets', 62.64094829559326, 0.5044), \n",
    "    ('TNAS', 11.368732452392578, 0.5284), \n",
    "    ('TNAS++', 11.368732452392578, 0.5411), \n",
    "]\n",
    "nas_cpu_lat_acc = [0.4522037652, 0.4503433001, 0.5128460687, 0.5359246955, 0.5458028793, 0.5596234773, 0.5891694352]\n",
    "nas_cpu_lats = [0.09231144186, 0.3912178605, 1.682461983, 5.409404626, 5.600805564, 5.746648969, 6.092449122]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "for i, data in enumerate(manuals):\n",
    "    n, x, y = data\n",
    "    m, c = mstyles[i], colors[i]\n",
    "    ax.scatter(x, y, label=n, marker=m, color=c)\n",
    "\n",
    "ax.plot(nas_cpu_lats, nas_cpu_lat_acc, marker='x', label='H-Meta-NAS')\n",
    "# ax.plot(w_sizes, w_acc_ft, marker='o', label='LPGNAS')\n",
    "ax.legend()\n",
    "plt.xlabel(\"Inference Latency on Intel i9 CPU (ms)\", fontsize=16)\n",
    "plt.ylabel(\"Accuracy\", fontsize=16)\n",
    "# plt.xlim(right=220)\n",
    "\n",
    "plt.show()\n",
    "# plt.scatter(w_sizes, w_accs)\n",
    "plt.show()\n",
    "fig.savefig(fname=\"frontier_cpu_lat.pdf\")\n",
    "\n",
    "\n",
    "manuals = [\n",
    "    ('MAML', 0.9685730934143066, 0.4870), \n",
    "    ('MAML++', 0.9685730934143066, 0.5215), \n",
    "    ('Matching Nets', 2.7509665489196777, 0.4344), \n",
    "    ('CompareNets', 2.5486135482788086, 0.5044), \n",
    "    ('TNAS', 3.8612842559814453, 0.5284), \n",
    "    ('TNAS++', 3.8612842559814453, 0.5411), \n",
    "]\n",
    "nas_gpu_lat_acc = [0.4161018826, 0.452469546, 0.4834994463, 0.5011517165, 0.5464451827, 0.6039202658]\n",
    "nas_gpu_lats = [0.05472421646, 0.3139382106, 0.5097687244, 0.7639240625, 0.7762384177, 0.7987866806]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "for i, data in enumerate(manuals):\n",
    "    n, x, y = data\n",
    "    m, c = mstyles[i], colors[i]\n",
    "    ax.scatter(x, y, label=n, marker=m, color=c)\n",
    "\n",
    "ax.plot(nas_gpu_lats, nas_gpu_lat_acc, marker='x', label='H-Meta-NAS')\n",
    "# ax.plot(w_sizes, w_acc_ft, marker='o', label='LPGNAS')\n",
    "ax.legend()\n",
    "plt.xlabel(\"Inference Latency on NVIDIA 2080 Ti GPU (ms)\", fontsize=16)\n",
    "plt.ylabel(\"Accuracy\", fontsize=16)\n",
    "# plt.xlim(right=220)\n",
    "\n",
    "plt.show()\n",
    "# plt.scatter(w_sizes, w_accs)\n",
    "plt.show()\n",
    "fig.savefig(fname=\"frontier_gpu_lat.pdf\")\n",
    "\n",
    "\n",
    "manuals = [\n",
    "    ('MAML', 3.344672, 0.4870), \n",
    "    ('MAML++', 3.344672, 0.5215), \n",
    "#     ('Matching Nets', 213.4781098, 0.4344), \n",
    "#     ('CompareNets', 1207.081709, 0.5044), \n",
    "#     ('TNAS', 497.9138637, 0.5284), \n",
    "#     ('TNAS++', 497.9138637, 0.5411), \n",
    "]\n",
    "\n",
    "nas_asic_lat_acc = [0.4572093023, 0.4622148394, 0.4621483942, 0.4721151717, 0.5611960133, 0.5827021041]\n",
    "nas_asic_lats = [0.097104, 0.408128, 1.030661767, 2.393094379, 3.604859597, 5.496586728]\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "for i, data in enumerate(manuals):\n",
    "    n, x, y = data\n",
    "    m, c = mstyles[i], colors[i]\n",
    "    ax.scatter(x, y, label=n, marker=m, color=c)\n",
    "\n",
    "ax.plot(nas_gpu_lats, nas_asic_lat_acc, marker='x', label='H-Meta-NAS')\n",
    "# ax.plot(ax, w_acc_ft, marker='o', label='LPGNAS')\n",
    "ax.legend()\n",
    "plt.xlabel(\"Inference Latency on Eyeriss (ms)\", fontsize=16)\n",
    "plt.ylabel(\"Accuracy\", fontsize=16)\n",
    "# plt.xlim(right=220)\n",
    "\n",
    "plt.show()\n",
    "# plt.scatter(w_sizes, w_accs)\n",
    "plt.show()\n",
    "fig.savefig(fname=\"frontier_asic_lat.pdf\")\n",
    "\n",
    "# pi 4b\n",
    "manuals = [\n",
    "    ('MAML', 85.23006916, 0.4870), \n",
    "    ('MAML++', 85.23006916, 0.5215), \n",
    "    ('Matching Nets', 213.4781098, 0.4344), \n",
    "    ('CompareNets', 1207.081709, 0.5044), \n",
    "    ('TNAS', 497.9138637, 0.5284), \n",
    "    ('TNAS++', 497.9138637, 0.5411), \n",
    "]\n",
    "\n",
    "# pi_zero\n",
    "# 54.12641763687134 and 12617.795090675354,\n",
    "manuals = [\n",
    "    ('MAML', 2365.7976484298706, 0.4870), \n",
    "    ('MAML++', 2365.7976484298706, 0.5215), \n",
    "    ('Matching Nets', 8066.162197589873, 0.4344), \n",
    "    ('CompareNets', 44423.98346662521, 0.5044), \n",
    "    ('TNAS', 1696.199233531952, 0.5284), \n",
    "    ('TNAS++', 1696.199233531952, 0.5411), \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> scripts/.ipynb_checkpoints/pool_size-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}

